Pure Spectroscopic Constraints on UV Luminosity Functions and Cosmic Star Formation History From 25 Galaxies at $z_\mathrm{spec}=8.61-13.20$ Confirmed with JWST/NIRSpec

We present pure spectroscopic constraints on the UV luminosity functions and cosmic star formation rate (SFR) densities from 25 galaxies at $z_\mathrm{spec}=8.61-13.20$. By reducing the JWST/NIRSpec spectra taken in multiple programs of ERO, ERS, GO, and DDT with our analysis technique, we independently confirm 16 galaxies at $z_\mathrm{spec}=8.61-11.40$ including new redshift determinations, and a bright interloper at $z_\mathrm{spec}=4.91$ that was claimed as a photometric candidate at z~16. In conjunction with nine galaxies at redshifts up to $z_\mathrm{spec}=13.20$ in the literature, we make a sample of 25 spectroscopically-confirmed galaxies in total and carefully derive the best estimates and lower limits of the UV luminosity functions. These UV luminosity function constraints are consistent with the previous photometric estimates within the uncertainties and indicate mild redshift evolution towards z~12 showing tensions with some theoretical models of rapid evolution. With these spectroscopic constraints, we obtain firm lower limits of the cosmic SFR densities and spectroscopically confirm a high SFR density at z~12 beyond the constant star-formation efficiency models, which supports earlier claims from the photometric studies. While there are no spectroscopically-confirmed galaxies with very large stellar masses violating the $\Lambda$CDM model due to the removal of the bright interloper, we confirm star-forming galaxies at $z_\mathrm{spec}=11-13$ with stellar masses much higher than model predictions. Our results indicate possibilities of high star-formation efficiency (>5%), hidden AGN, top-heavy initial mass function (possibly with Pop-III), and large scatter/variance. Having these successful and unsuccessful spectroscopy results, we suggest observational strategies for efficiently removing low redshift interlopers for future JWST programs.

==> run_copy_figure.sh <==
dir_from='/Users/hari/jwst_figure_spec/'

cp $dir_from/fig_UVLF_spec_z*.pdf .
cp $dir_from/fig_spectrum_93316.pdf .
cp $dir_from/fig_spectrum_CEERS_1019.pdf .
cp $dir_from/fig_spectrum_CEERS_35590.pdf .
cp $dir_from/fig_spectrum_CEERS_43833.pdf .
cp $dir_from/fig_spectrum_CEERS_90671.pdf .
cp $dir_from/fig_spectrum_CEERS_99715.pdf .
cp $dir_from/fig_spectrum_CEERS-23.pdf .
cp $dir_from/fig_spectrum_CEERS-24.pdf .
cp $dir_from/fig_spectrum_CEERS-1025.pdf .
cp $dir_from/fig_spectrum_CEERS1_3858.pdf .
cp $dir_from/fig_spectrum_CEERS1_6059.pdf .
cp $dir_from/fig_spectrum_CEERS2_588.pdf .
cp $dir_from/fig_spectrum_CEERS2_2324.pdf .
cp $dir_from/fig_spectrum_CEERS2_7929.pdf .
cp $dir_from/fig_spectrum_CR2-z12-1.pdf .
cp $dir_from/fig_spectrum_EGS_z910_44164.pdf .
cp $dir_from/fig_spectrum_Gz9p3.pdf .
cp $dir_from/fig_spectrum_MACS0647-JD.pdf .
cp $dir_from/fig_spectrum_shot_CEERS2_588.pdf .
cp $dir_from/fig_spectrum_shot_CR2-z12-1.pdf .
cp $dir_from/fig_SED_93316.pdf .
cp $dir_from/fig_SED_z12.pdf .
cp $dir_from/fig_SED_z20.pdf .
cp $dir_from/fig_SED_z16.pdf .
cp $dir_from/fig_cSFR_z20_wspec_-18.0mag.pdf .
cp $dir_from/fig_Ms_z.pdf .
cp $dir_from/fig_Muv_z_spec_mark.pdf .
cp $dir_from/fig_num_histogram_paper_spec.pdf .


